Late Bloomer Galaxies: Growing Up in Cosmic Autumn

Late bloomers are massive ($M_* >10^{10}\,M_\odot$) galaxies at $z<1$ that formed the majority of their stars within $\sim$2 Gyr of the epoch of observation. Our improved methodology for deriving star formation histories (SFHs) of galaxies at redshifts $0.45 < z < 0.75$ from the Carnegie-Spitzer-IMACS Survey includes confidence intervals that robustly distinguish late bloomers from "old" galaxies. We use simulated SFHs to test for "false positives" and contamination from old galaxies to demonstrate that the late bloomer population is not an artifact of our template modeling technique. We show that late bloomers account for $\sim$20% of $z\sim0.6$ galaxies with masses of the modern Milky Way, with a moderate dependence on mass. We take advantage of a 1% overlap of our sample with HST (CANDELS) imaging to construct a "gold standard" catalog of 74 galaxies with high-confidence SFHs, SEDs, basic data, and HST images to facilitate comparison with future studies by others. This small subset suggests that galaxies with both old and young SFHs cover the full range of morphology and environment (excluding rich groups or clusters), albeit with a mild but suggestive correlation with local environment. We begin the investigation of whether late bloomers of sufficient mass and frequency are produced in current-generation $\Lambda$CDM-based semi-analytic models of galaxy formation. In terms of halo growth, we find a late-assembling halo fraction within a factor-of-two of our late bloomer fraction. However, sufficiently delaying star formation in such halos may be a challenge for the baryon component of such models.

==> anc/galacticusInput.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Output formation epochs -->
<parameters>
  <formatVersion>2</formatVersion>
  <version>0.9.4</version>

  <!-- Verbosity -->
  <verbosityLevel value="1"/>
  
  <!-- Cosmological model -->
  <cosmologyParametersMethod value="simple"       >
    <HubbleConstant  value="71.00000"/>
    <OmegaDarkEnergy value=" 0.73520"/>
    <OmegaMatter     value=" 0.26480"/>
    <OmegaBaryon     value=" 0.04480"/>
    <temperatureCMB  value=" 2.72548"/>
  </cosmologyParametersMethod>
  <cosmologyFunctionsMethod  value="matterLambda"/>
    
  <!-- Power spectrum -->
  <powerSpectrumPrimordialMethod value="powerLaw">
    <index               value="0.963"/>
    <wavenumberReference value="1.000"/>
    <running             value="0.000"/>
  </powerSpectrumPrimordialMethod>
  <transferFunctionMethod value="eisensteinHu1999">
    <neutrinoNumberEffective value="3.046"/>
    <neutrinoMassSummed      value="0.000"/>
  </transferFunctionMethod>
  <powerSpectrumPrimordialTransferredMethod value="simple"          />
  <powerSpectrumNonlinearMethod             value="peacockDodds1996"/>
  <cosmologicalMassVarianceMethod           value="filteredPower"    >
    <sigma_8 value="0.8"/>
  </cosmologicalMassVarianceMethod>
  
  <!-- Structure formation -->
  <linearGrowthMethod          value="simple"                       />
  <criticalOverdensityMethod   value="sphericalCollapseMatterLambda"/>
  <virialDensityContrastMethod value="percolation">
    <linkingLength value="0.2"/>
  </virialDensityContrastMethod>
  <haloMassFunctionMethod      value="shethTormen"                  />
    
  <!-- Tree node component selection -->
  <treeNodeMethodBasic              value="standard"       />
  <treeNodeMethodBlackHole          value="standard"       />
  <treeNodeMethodDarkMatterProfile  value="scale"          />
  <treeNodeMethodDisk               value="standard"       />
  <treeNodeMethodMergingStatistics  value="null"           />
  <treeNodeMethodHotHalo            value="standard"       />
  <treeNodeMethodSatellite          value="standard"       />
  <treeNodeMethodSpheroid           value="standard"       />
  <treeNodeMethodSpin               value="random"         />
  <spheroidMassDistribution         value="hernquist"      />
  <diskMassDistribution             value="exponentialDisk"/>

  <!-- Merger tree construction -->
  <mergerTreeConstructMethod                           value="build"                  />
  <mergerTreeBuildTreesBaseRedshift                    value="0.0"                    />
  <mergerTreeBuildTreesHaloMassDistribution            value="uniform"                />
  <mergerTreesBuildFixedThreadAssignment               value="true"                   />
  <haloMassFunctionSamplingMethod                      value="powerLaw"               />
  <mergerTreeBuildTreesHaloMassExponent                value="1.0"                    />
  <treeBranchingMethod                                 value="modifiedPress-Schechter"/>
  <modifiedPressSchechterFirstOrderAccuracy            value="0.1"                    />
  <modifiedPressSchechterG0                            value="0.57"                   />
  <modifiedPressSchechterGamma1                        value="0.38"                   />
  <modifiedPressSchechterGamma2                        value="-0.01"                  />
  <modifiedPressSchechterUseCDMAssumptions             value="true"                   />
  <modifiedPressSchechterTabulateHypergeometricFactors value="true"                   />
  <modifiedPressSchechterHypergeometricPrecision       value="1.0e-6"                 />
  <mergerTreeBuildHaloMassMinimum                      value="1.0e11"                 />
  <mergerTreeBuildHaloMassMaximum                      value="1.0e14"                 />
  <mergerTreeBuildTreesPerDecade                       value="1000"                   />
  <mergerTreeBuilderMethod                             value="cole2000"                >
    <accretionLimit           value="0.1"  />
    <mergeProbability         value="0.1"  />
  </mergerTreeBuilderMethod>
  <mergerTreeMassResolutionMethod value="fixed">
    <massResolution value="1.0e10"/>
  </mergerTreeMassResolutionMethod>

  <!-- Substructure hierarchy options -->
  <nodeMergersMethod value="singleLevelHierarchy"/>
  <nodePromotionIndexShift value="true"/>
  
  <!-- Dark matter halo structure options -->
  <darkMatterProfileMethod value="NFW"/>
  <darkMatterProfileConcentrationMethod value="gao2008"/>
  <darkMatterProfileMinimumConcentration value="4"/>
  <haloSpinDistributionMethod value="bett2007">
    <alpha value="2.509"/>
    <lambda0 value="0.04326"/>
  </haloSpinDistributionMethod>
  <randomSpinResetMassFactor value="2.0"/>

  <!-- Halo accretion options -->
  <accretionHaloMethod value="simple"/>
  <reionizationSuppressionRedshift value="10.5"/>
  <reionizationSuppressionVelocity value="35.0"/>

  <!-- Hot halo gas cooling model options -->
  <hotHaloMassDistributionMethod value="betaProfile"/>
  <hotHaloTemperatureProfileMethod value="virial"/>
  <hotHaloCoreRadiusOverVirialRadius value="0.3"/>
  <hotHaloAngularMomentumLossFraction value="0.3"/>
  <coolingSpecificAngularMomentumMethod value="constantRotation">
    <sourceAngularMomentumSpecificMean value="hotGas"/>
    <sourceNormalizationRotation       value="hotGas"/>
  </coolingSpecificAngularMomentumMethod>
  <hotHaloOutflowReturnRate value="5.0"/>
  <coolingFunctionMethod value="atomicCIECloudy"/>
  <coolingRadiusMethod value="simple"/>
  <coolingRateMethod value="whiteFrenk1991">
    <velocityCutOff value="10000"/>
  </coolingRateMethod>
  <coolingTimeMethod value="simple">
    <degreesOfFreedom value="3.0"/>
  </coolingTimeMethod>
  <coolingTimeAvailableMethod value="whiteFrenk1991">
    <ageFactor value="0"/>
  </coolingTimeAvailableMethod>
  <starveSatellites value="false"/>

  <!-- Hot halo ram pressure stripping options -->
  <hotHaloRamPressureStrippingMethod value="Font2008"/>
  <hotHaloRamPressureForceMethod value="Font2008"/>
  <hotHaloRamPressureStrippingTimescaleMethod value="ramPressureAcceleration"/>
  <hotHaloOutflowStrippingEfficiency value="0.1"/>
  <hotHaloTrackStrippedGas value="true"/>

  <!-- Galaxy ram pressure stripping options -->
  <ramPressureStrippingMassLossRateDisksMethod value="null"/>
  <ramPressureStrippingMassLossRateSpheroidsMethod value="null"/>

  <!-- Galaxy tidal stripping options -->
  <tidalStrippingMassLossRateDisksMethod value="null"/>
  <tidalStrippingMassLossRateSpheroidsMethod value="null"/>
  <satellitesTidalFieldMethod value="null"/>

  <!-- Galactic structure solver options -->
  <galacticStructureRadiusSolverMethod value="adiabatic"/>
  <adiabaticContractionGnedinA value="0.73"/>
  <adiabaticContractionGnedinOmega value="0.7"/>
  <spheroidAngularMomentumAtScaleRadius value="0.5"/>

  <!-- Galactic disk dynamics options -->
  <barInstabilityMethod value="ELN"/>
  <stabilityThresholdGaseous value="0.7"/>
  <stabilityThresholdStellar value="1.1"/>

  <!-- Star formation rate options -->
  <starFormationTimescaleDisksMethod value="integratedSurfaceDensity"/>
  <starFormationRateSurfaceDensityDisksMethod value="KMT09"/>
  <molecularComplexClumpingFactorKMT09 value="5.0"/>
  <starFormationFrequencyKMT09 value="0.385"/>
  <molecularFractionFastKMT09 value="true"/>
  <starFormationDiskMinimumTimescale value="0.001"/>
  <starFormationTimescaleSpheroidsMethod value="dynamicalTime"/>
  <starFormationSpheroidEfficiency value="0.04"/>
  <starFormationSpheroidVelocityExponent value="2.0"/>
  <starFormationSpheroidMinimumTimescale value="0.001"/>

  <!-- Stellar populations options -->
  <stellarPopulationPropertiesMethod value="instantaneous"/>
  <stellarPopulationSpectraMethod value="FSPS"/>
  <imfSelectionMethod value="fixed"/>
  <imfSelectionFixed value="Chabrier"/>
  <imfChabrierRecycledInstantaneous value="0.46"/>
  <imfChabrierYieldInstantaneous value="0.035"/>

  <!-- AGN feedback options -->
  <hotHaloExcessHeatDrivesOutflow value="true"/>
  <blackHoleHeatsHotHalo value="true"/>

  <!-- Supernovae feedback options -->
  <starFormationFeedbackDisksMethod value="powerLaw">
    <velocityCharacteristic value="250.0"/>
    <exponent value="3.5"/>
  </starFormationFeedbackDisksMethod>
  <starFormationFeedbackSpheroidsMethod value="powerLaw">
    <velocityCharacteristic value="100.0"/>
    <exponent value="3.5"/>
  </starFormationFeedbackSpheroidsMethod>

  <!-- Accretion disk properties -->
  <accretionDisksMethod value="switched">
    <accretionRateThinDiskMaximum       value="0.30"/>
    <accretionRateThinDiskMinimum       value="0.01"/>
    <scaleADAFRadiativeEfficiency       value="true"/>
    <accretionDisksShakuraSunyaevMethod value="shakuraSunyaev"/>
    <accretionDisksADAFMethod           value="ADAF">
      <efficiencyRadiationType value="thinDisk"/>
      <adiabaticIndex          value="1.444"   />
      <energyOption            value="pureADAF"/>
      <efficiencyRadiation     value="0.01"    />
      <viscosityOption         value="fit"     />
    </accretionDisksADAFMethod>
  </accretionDisksMethod>

  <!-- Black hole options -->
  <blackHoleBinaryMergersMethod value="Rezzolla2008"/>
  <blackHoleSeedMass value="100"/>
  <blackHoleWindEfficiency value="0.0024"/>
  <blackHoleWindEfficiencyScalesWithRadiativeEfficiency value="true"/>
  <bondiHoyleAccretionEnhancementHotHalo value="6.0"/>
  <bondiHoyleAccretionEnhancementSpheroid value="5.0"/>
  <bondiHoyleAccretionTemperatureSpheroid value="100"/>
  <bondiHoyleAccretionHotModeOnly value="true"/>

  <!-- Satellite orbit options -->
  <satelliteOrbitStoreOrbitalParameters value="true"/>

  <!-- Galaxy merger options -->
  <virialOrbitMethod value="benson2005"/>
  <satelliteMergingTimescalesMethod value="jiang2008"/>
  <mergingTimescaleMultiplier value="0.75"/>
  <satelliteMergingMassMovementsMethod value="simple"/>
  <minorMergerGasMovesTo value="spheroid"/>
  <satelliteMergingRemnantSizeMethod value="Cole2000"/>
  <majorMergerMassRatio value="0.25"/>
  <mergerRemnantSizeOrbitalEnergy value="1"/>

  <!-- Spheroid options -->
  <spheroidEnergeticOutflowMassRate value="1.0e-2"/>

  <!-- Numerical tolerances -->
  <odeToleranceAbsolute value="0.01"/>
  <odeToleranceRelative value="0.01"/>
  <diskMassToleranceAbsolute value="1.0e-6"/>
  <spheroidMassToleranceAbsolute value="1.0e-6"/>
  <timestepHostAbsolute value="1.0"/>
  <timestepHostRelative value="0.1"/>
  <timestepSimpleAbsolute value="1.0"/>
  <timestepSimpleRelative value="0.1"/>

  <!-- Output redshifts -->
  <outputRedshifts value="0.0 0.65 1.08"/>
  <galacticusOutputFileName value="galacticusBaryon_1e11_1e14_lowRes.hdf5"/>
  <mergerTreeOutput>
    <galacticFilterMethod value="haloIsolated"/>
  </mergerTreeOutput>
  
</parameters>

